The Importance of Norm Regularization in Linear Graph Embedding: Theoretical Analysis and Empirical Demonstration

Learning distributed representations for nodes in graphs is a crucial primitive in network analysis with a wide spectrum of applications. Linear graph embedding methods learn such representations by optimizing the likelihood of both positive and negative edges while constraining the dimension of the embedding vectors. We argue that the generalization performance of these methods is not due to the dimensionality constraint as commonly believed, but rather the small norm of embedding vectors. Both theoretical and empirical evidence are provided to support this argument: (a) we prove that the generalization error of these methods can be bounded by limiting the norm of vectors, regardless of the embedding dimension; (b) we show that the generalization performance of linear graph embedding methods is correlated with the norm of embedding vectors, which is small due to the early stopping of SGD and the vanishing gradients. We performed extensive experiments to validate our analysis and showcased the importance of proper norm regularization in practice.

==> figure/figure.py <==
import matplotlib.pyplot as pyplot
import numpy as np

def plot_AUC_reg():
    px = [1, 3, 5, 7, 9, 10]
    py = [0.677, 0.741, 0.750, 0.727, 0.725, 0.728]
    pz = [0.92, 0.87, 0.82, 0.736, 0.720, 0.721]
    pyplot.figure(figsize=(5,3))
    a = pyplot.plot(px, py, 'ro-')
    b = pyplot.plot(px, pz, 'b^-')
    pyplot.xlabel('Regularization Coefficient', fontsize='large')
    pyplot.ylabel('AUC', fontsize='large')
    pyplot.legend((a[0], b[0]), ('Testing AUC', 'Training AUC'), loc=1, prop={'size': 10})
    pyplot.tight_layout(pad=0)
    pyplot.show()

def plot_AP_reg():
    px = [1, 2, 3, 4, 5, 6, 7]
    py = [0.677, 0.724, 0.741, 0.749, 0.75, 0.743, 0.727]
    pz = [0.92, 0.892, 0.87, 0.85, 0.824, 0.783, 0.736]
    pyplot.figure(figsize=(5,3))
    a = pyplot.plot(px, py, 'ro-')
    b = pyplot.plot(px, pz, 'b^-')
    pyplot.xlabel('Regularization Coefficient', fontsize='large')
    pyplot.ylabel('Average Precision', fontsize='large')
    pyplot.legend((a[0], b[0]), ('Testing', 'Training'), loc=1, prop={'size': 10})
    pyplot.tight_layout(pad=0)
    pyplot.show()

def plot_AUC_epoch():
    px = [8, 15, 45, 75, 112, 150]
    py = [0.336, 0.539, 0.596, 0.556, 0.426, 0.341]
    pyplot.figure(figsize=(5,3))
    pyplot.plot(px, py, 'bo-')
    pyplot.xlabel('Number of Epochs', fontsize='large')
    pyplot.ylabel('AUC', fontsize='large')
    pyplot.tight_layout(pad=0)
    pyplot.show()

def plot_AP_epoch():
    px = [2, 4, 6, 8, 10, 12, 14, 16, 18, 20]
    pya = [0.731, 0.734, 0.721, 0.7, 0.682, 0.668, 0.656, 0.647, 0.64, 0.634]
    pyb = [0.733, 0.738, 0.741, 0.736, 0.728, 0.72, 0.713, 0.708, 0.705, 0.702]
    pyc = [0.734, 0.738, 0.744, 0.748, 0.75, 0.749, 0.748, 0.746, 0.745, 0.743]
    pyplot.figure(figsize=(5,3))
    a = pyplot.plot(px, pya, 'bo-')
    b = pyplot.plot(px, pyb, 'rs-')
    c = pyplot.plot(px, pyc, 'y^-')
    pyplot.xlabel('Number of Epochs', fontsize='large')
    pyplot.ylabel('Average Precision', fontsize='large')
    pyplot.legend((a[0], b[0], c[0]), ('$\lambda_r = 0.2$', '$\lambda_r = 0.6$', '$\lambda_r = 1$'), loc=3, prop={'size': 10})
    pyplot.tight_layout(pad=0)
    pyplot.show()

def plot_dim_reg():
    px = [25, 50, 100, 200]
    # pya = [0.863, 0.953, 0.995, 0.999]
    # pyb = [0.637, 0.596, 0.579, 0.598]
    # pya = [0.862, 0.93, 0.975, 0.992]
    # pyb = [0.689, 0.678, 0.684, 0.704]
    # pya = [0.849, 0.9, 0.937, 0.956]
    # pyb = [0.726, 0.727, 0.737, 0.747]
    # pya = [0.759, 0.76, 0.761, 0.761]
    # pyb = [0.752, 0.752, 0.752, 0.752]
    pyplot.figure(figsize=(3,2))
    a = pyplot.plot(px, pya, 'bo-')
    b = pyplot.plot(px, pyb, 'r^-')
    pyplot.ylim(0.5, 1)
    pyplot.xlabel('Dimensionality', fontsize='large')
    pyplot.ylabel('Average Precision', fontsize='large')
    pyplot.legend((a[0], b[0]), ('Training$', 'Testing'), loc=1, prop={'size': 10})
    pyplot.tight_layout(pad=0)
    pyplot.show()

def plot_norm_epoch():
    px = [8, 15, 45, 75, 112, 150]
    py = [12.42, 154.19, 34751, 111008, 186719, 242914]
    pyplot.figure(figsize=(5,3))
    pyplot.plot(px, py, 'bo-')
    pyplot.xlabel('Number of Epochs', fontsize='large')
    pyplot.ylabel('Sum of Squared Norm', fontsize='large')
    pyplot.tight_layout(pad=0)
    pyplot.show()

def plot_norm_epoch_new():
    px = [2, 4, 6, 8, 10, 12, 14, 16, 18, 20]
    pya = [1.24, 1.7, 2.26, 2.6, 2.95, 3.13, 3.26, 3.36, 3.43, 3.5]
    pyb = [1.1, 1.32, 1.66, 1.97, 2.19, 2.33, 2.43, 2.5, 2.55, 2.58]
    pyc = [0.97, 1.03, 1.17, 1.35, 1.51, 1.64, 1.75, 1.82, 1.88, 1.93]
    pyplot.figure(figsize=(5,3))
    a = pyplot.plot(px, pya, 'bo-')
    b = pyplot.plot(px, pyb, 'r^-')
    c = pyplot.plot(px, pyc, 'ys-')
    pyplot.xlabel('Number of Epochs', fontsize='large')
    pyplot.ylabel('Average L2 Norm', fontsize='large')
    pyplot.legend((a[0], b[0], c[0]), ('$\lambda_r = 0.2$', '$\lambda_r = 0.6$', '$\lambda_r = 1$'), loc=2, prop={'size': 10})
    pyplot.tight_layout(pad=0)
    pyplot.show()

def plot_dim():
    px = [100, 200, 500, 750, 1000]
    py = [0.728, 0.726, 0.727, 0.726, 0.727]
    pz = [0.721, 0.720, 0.720, 0.719, 0.719]
    pyplot.figure(figsize=(5,3))
    a = pyplot.plot(px, py, 'ro-')
    b = pyplot.plot(px, pz, 'b^-')
    pyplot.xlabel('Embedding Dimension', fontsize='large')
    pyplot.ylim(0.7, 0.8)
    pyplot.ylabel('AUC', fontsize='large')
    pyplot.legend((a[0], b[0]), ('Testing AUC', 'Training AUC'), loc=1, prop={'size': 10})
    pyplot.tight_layout(pad=0)
    pyplot.show()

def plot_dim_new():
    px = [5, 10, 25, 50, 100, 200, 400, 800]
    pya = [0.754, 0.775, 0.863, 0.953, 0.995, 0.999, 1, 1]
    pyb = [0.721, 0.69, 0.637, 0.596, 0.579, 0.598, 0.632, 0.656]
    pyc = [0.755, 0.757, 0.759, 0.76, 0.761, 0.761, 0.762, 0.763]
    pyd = [0.75, 0.751, 0.752, 0.752, 0.752, 0.752, 0.753, 0.753]
    pyplot.figure(figsize=(5,3))
    a = pyplot.semilogx(px, pya, 'ro-')
    b = pyplot.semilogx(px, pyb, 'b^-')
    c = pyplot.semilogx(px, pyc, 'y*-')
    d = pyplot.semilogx(px, pyd, 'gs-')
    pyplot.xlabel('Embedding Dimension', fontsize='large')
    pyplot.xlim(5, 800)
    pyplot.xticks(px, px)
    pyplot.ylabel('Average Precision', fontsize='large')
    pyplot.legend((a[0], b[0], c[0], d[0]), ('$\lambda_r = 0.2$, Training', '$\lambda_r = 0.2$, Testing', '$\lambda_r = 2$, Training', '$\lambda_r = 2$, Testing'), loc=1, prop={'size': 10})
    pyplot.tight_layout(pad=0)
    pyplot.show()

def plot_dim_DCD():
    px = [10, 25, 50, 100, 200, 400, 800]
    pya = [0.725, 0.737, 0.744, 0.75, 0.753, 0.753, 0.753]
    pyb = [0.739, 0.773, 0.801, 0.824, 0.837, 0.84, 0.839]
    pyplot.figure(figsize=(5,3))
    a = pyplot.semilogx(px, pya, 'ro-')
    b = pyplot.semilogx(px, pyb, 'b^-')
    pyplot.xlabel('Embedding Dimension', fontsize='large')
    pyplot.xlim(10, 800)
    pyplot.xticks(px, px)
    pyplot.ylabel('Average Precision', fontsize='large')
    pyplot.legend((a[0], b[0]), ('Testing', 'Training'), loc=1, prop={'size': 10})
    pyplot.tight_layout(pad=0)
    pyplot.show()

def plot_blog_AP():
    px = [2, 4, 6, 8, 10, 12, 14, 16, 18, 20]
    pya = [0.866, 0.884, 0.905, 0.927, 0.943, 0.956, 0.965, 0.971, 0.976, 0.98]
    pyb = [0.84, 0.841, 0.845, 0.848, 0.847, 0.845, 0.841, 0.836, 0.832, 0.828]
    pyplot.figure(figsize=(3,2))
    a = pyplot.plot(px, pya, 'ro-')
    b = pyplot.plot(px, pyb, 'b^-')
    pyplot.xlabel('Number of Epochs', fontsize='large')
    pyplot.ylabel('Average Precision', fontsize='large')
    pyplot.legend((a[0], b[0]), ('Training', 'Testing'), loc=1, prop={'size': 10})
    pyplot.tight_layout(pad=0)
    pyplot.show()

def plot_blog_F1():
    px = [2, 4, 6, 8, 10, 12, 14, 16, 18, 20]
    py = [0.051, 0.06, 0.085, 0.095, 0.101, 0.108, 0.107, 0.108, 0.108, 0.11]
    pyplot.figure(figsize=(3,2))
    a = pyplot.plot(px, py, 'ro-')
    pyplot.xlabel('Number of Epochs', fontsize='large')
    pyplot.ylabel('Macro-F1 Score', fontsize='large')
    pyplot.tight_layout(pad=0)
    pyplot.show()

def sigmoid(x):
    return 1 / (1 + np.exp(-x))

def plot_hinge():
    px = np.arange(-2, 2, 0.1)
    pyb = list(map(lambda x: max(0, 1 - x), px))
    pya = list(map(lambda x: -np.log(sigmoid(x)), px))
    pyplot.figure(figsize=(5,1.5))
    a = pyplot.plot(px, pya, 'r-')
    b = pyplot.plot(px, pyb, 'b--')
    pyplot.legend((a[0], b[0]), ('(Negative) Log-Sigmoid', 'Hinge-Loss'), loc=1, prop={'size': 10})
    pyplot.tight_layout(pad=0)
    pyplot.show()

def plot_efficiency():
    pxa = [4.62, 9.58, 13.7, 18.3, 23.6, 28.3]
    pya = [0.735, 0.738, 0.74, 0.742, 0.744, 0.746]
    pxb = [3.51, 6.41, 9.75, 12.44, 15.3, 19.2, 22.4, 25.3, 28.6]
    pyb = [0.721, 0.744, 0.748, 0.75, 0.751, 0.751, 0.751, 0.751, 0.751]
    pyplot.figure(figsize=(5,3))
    a = pyplot.plot(pxa, pya, 'ro-')
    b = pyplot.plot(pxb, pyb, 'b^-')
    pyplot.xlabel('Running Time(Seconds)', fontsize='large')
    pyplot.ylabel('Average Precision', fontsize='large')
    pyplot.legend((a[0], b[0]), ('SGD', 'DCD'), loc=4, prop={'size': 10})
    pyplot.tight_layout(pad=0)
    pyplot.show()

def plot_blog_efficiency():
    pxa = [1.96, 3.76, 5.6, 7.4, 9.3, 11.15]
    pya = [0.844, 0.849, 0.856, 0.861, 0.863, 0.865]
    pxb = [1.74, 3.33, 4.85, 6.4, 7.8, 9.4, 10.9]
    pyb = [0.829, 0.851, 0.855, 0.857, 0.857, 0.858, 0.858]
    pyplot.figure(figsize=(3,2))
    a = pyplot.plot(pxa, pya, 'ro-')
    b = pyplot.plot(pxb, pyb, 'b^-')
    pyplot.xlabel('Running Time(Seconds)', fontsize='large')
    pyplot.ylabel('Average Precision', fontsize='large')
    pyplot.legend((a[0], b[0]), ('SGD', 'DCD'), loc=4, prop={'size': 10})
    pyplot.tight_layout(pad=0)
    pyplot.show()

def plot_youtube_efficiency():
    pxa = [18.6, 26.6, 35.5, 44.2, 52, 61, 68, 77, 85]
    pya = [0.864, 0.872, 0.877, 0.879, 0.88, 0.881, 0.882, 0.883, 0.883]
    pxb = [25.4, 36.4, 48.1, 61, 70, 80.5, 90]
    pyb = [0.884, 0.891, 0.893, 0.894, 0.894, 0.895, 0.895]
    pyplot.figure(figsize=(3,2))
    a = pyplot.plot(pxa, pya, 'ro-')
    b = pyplot.plot(pxb, pyb, 'b^-')
    pyplot.xlabel('Running Time(Seconds)', fontsize='large')
    pyplot.ylabel('Average Precision', fontsize='large')
    pyplot.legend((a[0], b[0]), ('SGD', 'DCD'), loc=4, prop={'size': 10})
    pyplot.tight_layout(pad=0)
    pyplot.show()

def plot_blog_reg():
    px = [1, 2, 3, 4, 5, 6, 7]
    py = [0.819, 0.854, 0.857, 0.85, 0.84, 0.837, 0.838]
    pz = [0.978, 0.957, 0.938, 0.906, 0.871, 0.855, 0.852]
    pyplot.figure(figsize=(3,2))
    a = pyplot.plot(px, py, 'ro-')
    b = pyplot.plot(px, pz, 'b^-')
    pyplot.xlabel('Regularization Coefficient', fontsize='large')
    pyplot.ylabel('Average Precision', fontsize='large')
    pyplot.legend((a[0], b[0]), ('Testing', 'Training'), loc=1, prop={'size': 10})
    pyplot.tight_layout(pad=0)
    pyplot.show()

def plot_youtube_reg():
    px = [1, 2, 3, 4, 5, 6, 7]
    py = [0.871, 0.891, 0.896, 0.889, 0.879, 0.871, 0.866]
    pz = [0.999, 0.996, 0.989, 0.974, 0.958, 0.945, 0.936]
    pyplot.figure(figsize=(3,2))
    a = pyplot.plot(px, py, 'ro-')
    b = pyplot.plot(px, pz, 'b^-')
    pyplot.xlabel('Regularization Coefficient', fontsize='large')
    pyplot.ylabel('Average Precision', fontsize='large')
    pyplot.legend((a[0], b[0]), ('Testing', 'Training'), loc=1, prop={'size': 10})
    pyplot.tight_layout(pad=0)
    pyplot.show()

# plot_AUC_reg()
# plot_AUC_epoch()
# plot_AP_epoch()
# plot_dim_reg()
# plot_dim_new()
# plot_norm_epoch()
# plot_norm_epoch_new()
# plot_dim()
# plot_hinge()
plot_efficiency()
# plot_AP_reg()
# plot_dim_DCD()
# plot_blog_AP()
# plot_blog_F1()
# plot_blog_efficiency()
# plot_youtube_efficiency()
# plot_blog_reg()
# plot_youtube_reg()

==> figure/figure_dim.py <==
import matplotlib.pyplot as pyplot

def plot_LR0():
    px = [3, 6, 12, 25, 50, 100, 200, 400, 800]
    py_train = [0.832, 0.831, 0.83, 0.851, 0.877, 0.908, 0.953, 0.977, 0.987]
    py_test = [0.723, 0.699, 0.656, 0.612, 0.564, 0.536, 0.545, 0.569, 0.590]
    pyplot.figure(figsize=(5,2.5))
    pyplot.ylim((0.5, 1))
    p_train = pyplot.semilogx(px, py_train, 'bo-')
    p_test = pyplot.semilogx(px, py_test, 'r^-')
    pyplot.xlabel('Embedding Dimension', fontsize='large')
    pyplot.ylabel('Average Precision', fontsize='large')
    pyplot.legend((p_train[0], p_test[0]),
        ('Training', 'Testing'),
        loc=2, prop={'size': 10})
    pyplot.tight_layout(pad=0)
    pyplot.show()

def plot_LR2():
    px = [3, 6, 12, 25, 50, 100, 200, 400, 800]
    py_train = [0.840, 0.847, 0.860, 0.890, 0.924, 0.951, 0.969, 0.978, 0.983]
    py_test = [0.733, 0.719, 0.695, 0.667, 0.649, 0.648, 0.667, 0.688, 0.702]
    pyplot.figure(figsize=(5,2.5))
    pyplot.ylim((0.5, 1))
    p_train = pyplot.semilogx(px, py_train, 'bo-')
    p_test = pyplot.semilogx(px, py_test, 'r^-')
    pyplot.xlabel('Embedding Dimension', fontsize='large')
    pyplot.ylabel('Average Precision', fontsize='large')
    pyplot.legend((p_train[0], p_test[0]),
        ('Training', 'Testing'),
        loc=2, prop={'size': 10})
    pyplot.tight_layout(pad=0)
    pyplot.show()

def plot_LR6():
    px = [3, 6, 12, 25, 50, 100, 200, 400, 800]
    py_train = [0.846, 0.857, 0.873, 0.895, 0.915, 0.928, 0.936, 0.939, 0.941]
    py_test = [0.744, 0.744, 0.741, 0.741, 0.744, 0.751, 0.756, 0.758, 0.760]
    pyplot.figure(figsize=(5,2.5))
    pyplot.ylim((0.5, 1))
    p_train = pyplot.semilogx(px, py_train, 'bo-')
    p_test = pyplot.semilogx(px, py_test, 'r^-')
    pyplot.xlabel('Embedding Dimension', fontsize='large')
    pyplot.ylabel('Average Precision', fontsize='large')
    pyplot.legend((p_train[0], p_test[0]),
        ('Training', 'Testing'),
        loc=2, prop={'size': 10})
    pyplot.tight_layout(pad=0)
    pyplot.show()

def plot_LR1():
    px = [3, 6, 12, 25, 50, 100, 200, 400, 800]
    py_train = [0.841, 0.844, 0.845, 0.846, 0.846, 0.847, 0.848, 0.848, 0.849]
    py_test = [0.745, 0.747, 0.748, 0.748, 0.749, 0.749, 0.749, 0.750, 0.750]
    pyplot.figure(figsize=(5,2.5))
    pyplot.ylim((0.5, 1))
    p_train = pyplot.semilogx(px, py_train, 'bo-')
    p_test = pyplot.semilogx(px, py_test, 'r^-')
    pyplot.xlabel('Embedding Dimension', fontsize='large')
    pyplot.ylabel('Average Precision', fontsize='large')
    pyplot.legend((p_train[0], p_test[0]),
        ('Training', 'Testing'),
        loc=2, prop={'size': 10})
    pyplot.tight_layout(pad=0)
    pyplot.show()

# plot_LR0()
# plot_LR2()
# plot_LR6()
plot_LR1()


==> figure/figure_dim_ap.py <==
import matplotlib.pyplot as pyplot

def plot_Tweet():
    px = [3, 6, 12, 25, 50, 100, 200, 400, 800, 1600]
    py_train = [0.787, 0.818, 0.852, 0.881, 0.905, 0.926, 0.940, 0.946, 0.947, 0.948]
    py_test = [0.666, 0.693, 0.717, 0.727, 0.733, 0.742, 0.753, 0.758, 0.758, 0.757]
    pyplot.figure(figsize=(4,2.4))
    p_train = pyplot.semilogx(px, py_train, 'bo-')
    p_test = pyplot.semilogx(px, py_test, 'r^-')
    pyplot.xlabel('Embedding Dimension', fontsize='large')
    pyplot.ylabel('Average Precision', fontsize='large')
    pyplot.legend((p_train[0], p_test[0]),
        ('Training', 'Testing'),
        loc=2, prop={'size': 10})
    pyplot.tight_layout(pad=0)
    pyplot.show()

def plot_Blog():
    px = [3, 6, 12, 25, 50, 100, 200, 400, 800, 1600]
    py_train = [0.920, 0.928, 0.941, 0.951, 0.959, 0.964, 0.965, 0.965, 0.964, 0.965]
    py_test = [0.842, 0.844, 0.850, 0.853, 0.857, 0.859, 0.859, 0.858, 0.859, 0.860]
    pyplot.figure(figsize=(4,2.4))
    p_train = pyplot.semilogx(px, py_train, 'bo-')
    p_test = pyplot.semilogx(px, py_test, 'r^-')
    pyplot.xlabel('Embedding Dimension', fontsize='large')
    pyplot.ylabel('Average Precision', fontsize='large')
    pyplot.legend((p_train[0], p_test[0]),
        ('Training', 'Testing'),
        loc=2, prop={'size': 10})
    pyplot.tight_layout(pad=0)
    pyplot.show()

def plot_Youtube():
    px = [3, 6, 12, 25, 50, 100]
    py_train = [0.969, 0.977, 0.984, 0.989, 0.991, 0.992]
    py_test = [0.868, 0.875, 0.886, 0.892, 0.895, 0.897]
    pyplot.figure(figsize=(4,2.4))
    p_train = pyplot.semilogx(px, py_train, 'bo-')
    p_test = pyplot.semilogx(px, py_test, 'r^-')
    pyplot.xlabel('Embedding Dimension', fontsize='large')
    pyplot.ylabel('Average Precision', fontsize='large')
    pyplot.legend((p_train[0], p_test[0]),
        ('Training', 'Testing'),
        loc=2, prop={'size': 10})
    pyplot.tight_layout(pad=0)
    pyplot.show()

# plot_Tweet()
# plot_Blog()
plot_Youtube()


==> figure/figure_epoch_F1.py <==
import matplotlib.pyplot as pyplot

def plot_Blog():
    px = [5, 10, 15, 20, 25, 30, 35, 40, 45, 50]
    py0 = [0.077, 0.093, 0.104, 0.097, 0.096, 0.087, 0.092, 0.088, 0.086, 0.082]
    py2 = [0.081, 0.106, 0.124, 0.120, 0.125, 0.130, 0.124, 0.122, 0.129, 0.124]
    py4 = [0.078, 0.110, 0.129, 0.133, 0.136, 0.146, 0.148, 0.139, 0.149, 0.149]
    py6 = [0.075, 0.103, 0.123, 0.136, 0.131, 0.143, 0.142, 0.14, 0.143, 0.152]
    pyplot.figure(figsize=(5,2.5))
    p0 = pyplot.plot(px, py0, 'bo-')
    p2 = pyplot.plot(px, py2, 'r^-')
    p4 = pyplot.plot(px, py4, 'ys-')
    p6 = pyplot.plot(px, py6, 'g*-')
    pyplot.xlabel('Number of Epochs', fontsize='large')
    pyplot.ylabel('F1 Score', fontsize='large')
    pyplot.legend((p0[0], p2[0], p4[0], p6[0]), 
        (r'$\lambda_r = 0$', r'$\lambda_r = 0.2$', r'$\lambda_r = 0.4$', r'$\lambda_r = 0.6$'), 
        loc=2, prop={'size': 10})   
    pyplot.tight_layout(pad=0)
    pyplot.show()
    
plot_Blog()

==> figure/figure_epoch_ap.py <==
import matplotlib.pyplot as pyplot

def plot_Tweet():
    px = [5, 10, 15, 20, 25, 30, 35, 40, 45, 50]
    py0 = [0.720, 0.657, 0.620, 0.596, 0.578, 0.566, 0.556, 0.548, 0.541, 0.536]
    py2 = [0.737, 0.708, 0.685, 0.671, 0.663, 0.658, 0.654, 0.652, 0.65, 0.648]
    py6 = [0.74, 0.75, 0.753, 0.753, 0.752, 0.752, 0.751, 0.751, 0.751, 0.751]
    py1 = [0.737, 0.738, 0.740, 0.742, 0.744, 0.746, 0.747, 0.748, 0.748, 0.749]
    pyplot.figure(figsize=(5,2.5))
    p0 = pyplot.plot(px, py0, 'bo-')
    p2 = pyplot.plot(px, py2, 'r^-')
    p6 = pyplot.plot(px, py6, 'ys-')
    p1 = pyplot.plot(px, py1, 'g*-')
    pyplot.xlabel('Number of Epochs', fontsize='large')
    pyplot.ylabel('Average Precision', fontsize='large')
    pyplot.legend((p0[0], p2[0], p6[0], p1[0]), 
        (r'$\lambda_r = 0$', r'$\lambda_r = 0.2$', r'$\lambda_r = 0.6$', r'$\lambda_r = 1$'), 
        loc=3, prop={'size': 10})   
    pyplot.tight_layout(pad=0)
    pyplot.show()

def plot_Blog():
    px = [5, 10, 15, 20, 25, 30, 35, 40, 45, 50]
    py0 = [0.841, 0.837, 0.815, 0.792, 0.772, 0.756, 0.742, 0.730, 0.721, 0.712]
    py2 = [0.844, 0.854, 0.853, 0.849, 0.846, 0.843, 0.841, 0.840, 0.838, 0.837]
    py4 = [0.845, 0.855, 0.861, 0.863, 0.865, 0.865, 0.866, 0.867, 0.867, 0.867]
    py6 = [0.845, 0.851, 0.857, 0.861, 0.863, 0.864, 0.865, 0.866, 0.867, 0.868]
    pyplot.figure(figsize=(5,2.5))
    p0 = pyplot.plot(px, py0, 'bo-')
    p2 = pyplot.plot(px, py2, 'r^-')
    p4 = pyplot.plot(px, py4, 'ys-')
    p6 = pyplot.plot(px, py6, 'g*-')
    pyplot.xlabel('Number of Epochs', fontsize='large')
    pyplot.ylabel('Average L2 Norm', fontsize='large')
    pyplot.legend((p0[0], p2[0], p4[0], p6[0]), 
        (r'$\lambda_r = 0$', r'$\lambda_r = 0.2$', r'$\lambda_r = 0.4$', r'$\lambda_r = 0.6$'), 
        loc=3, prop={'size': 10})   
    pyplot.tight_layout(pad=0)
    pyplot.show()
	
def plot_Youtube():
    px = [5, 10, 15, 20, 25, 30, 35, 40, 45, 50]
    py0 = [0.892, 0.896, 0.896, 0.895, 0.894, 0.894, 0.893, 0.893, 0.892, 0.892]
    py2 = [0.889, 0.895, 0.897, 0.899, 0.899, 0.900, 0.901, 0.901, 0.902, 0.902]
    py4 = [0.883, 0.888, 0.890, 0.892, 0.893, 0.894, 0.895, 0.896, 0.896, 0.897]
    py6 = [0.875, 0.878, 0.880, 0.881, 0.882, 0.883, 0.884, 0.884, 0.885, 0.885]
    pyplot.figure(figsize=(5,2.5))
    p0 = pyplot.plot(px, py0, 'bo-')
    p2 = pyplot.plot(px, py2, 'r^-')
    p4 = pyplot.plot(px, py4, 'ys-')
    p6 = pyplot.plot(px, py6, 'g*-')
    pyplot.xlabel('Number of Epochs', fontsize='large')
    pyplot.ylabel('Average L2 Norm', fontsize='large')
    pyplot.legend((p0[0], p2[0], p4[0], p6[0]), 
        (r'$\lambda_r = 0$', r'$\lambda_r = 0.2$', r'$\lambda_r = 0.4$', r'$\lambda_r = 0.6$'), 
        loc=3, prop={'size': 10})   
    pyplot.tight_layout(pad=0)
    pyplot.show()	
    
# plot_Tweet()
# plot_Blog()
plot_Youtube()

==> figure/figure_epoch_grad.py <==
import matplotlib.pyplot as pyplot

def plot_Tweet():
    px = [5, 10, 15, 20, 25, 30, 35, 40, 45, 50]
    py0 = [5.026, 2.115, 1.194, 0.866, 0.707, 0.613, 0.550, 0.504, 0.468, 0.440]
    py2 = [5.634, 3.041, 1.917, 1.431, 1.176, 1.019, 0.910, 0.830, 0.768, 0.717]
    py6 = [7.246, 6.256, 5.366, 4.715, 4.245, 3.895, 3.624, 3.405, 3.222, 3.067]
    py1 = [9.177, 8.517, 7.975, 7.512, 7.114, 6.774, 6.481, 6.223, 5.994, 5.789]
    pyplot.figure(figsize=(4,2.4))
    p0 = pyplot.plot(px, py0, 'bo-')
    p2 = pyplot.plot(px, py2, 'r^-')
    p6 = pyplot.plot(px, py6, 'ys-')
    p1 = pyplot.plot(px, py1, 'g*-')
    pyplot.xlabel('Number of Epochs', fontsize='large')
    pyplot.ylabel('Average SG Norm', fontsize='large')
    pyplot.legend((p0[0], p2[0], p6[0], p1[0]), 
        (r'$\lambda_r = 0$', r'$\lambda_r = 0.2$', r'$\lambda_r = 0.6$', r'$\lambda_r = 1$'), 
        loc=1, prop={'size': 10})   
    pyplot.tight_layout(pad=0)
    pyplot.show()

def plot_Blog():
    px = [5, 10, 15, 20, 25, 30, 35, 40, 45, 50]
    py0 = [1.359, 0.872, 0.604, 0.494, 0.439, 0.404, 0.378, 0.357, 0.338, 0.321]
    py2 = [1.452, 1.026, 0.728, 0.559, 0.458, 0.393, 0.347, 0.314, 0.288, 0.268]
    py4 = [1.804, 1.481, 1.227, 1.065, 0.953, 0.868, 0.803, 0.750, 0.707, 0.670]
    py6 = [2.321, 2.046, 1.814, 1.640, 1.513, 1.412, 1.330, 1.260, 1.200, 1.147]
    pyplot.figure(figsize=(4,2.4))
    p0 = pyplot.plot(px, py0, 'bo-')
    p2 = pyplot.plot(px, py2, 'r^-')
    p4 = pyplot.plot(px, py4, 'ys-')
    p6 = pyplot.plot(px, py6, 'g*-')
    pyplot.xlabel('Number of Epochs', fontsize='large')
    pyplot.ylabel('Average SG Norm', fontsize='large')
    pyplot.legend((p0[0], p2[0], p4[0], p6[0]), 
        (r'$\lambda_r = 0$', r'$\lambda_r = 0.2$', r'$\lambda_r = 0.4$', r'$\lambda_r = 0.6$'), 
        loc=1, prop={'size': 10})   
    pyplot.tight_layout(pad=0)
    pyplot.show()
	
def plot_Youtube():
    px = [5, 10, 15, 20, 25, 30, 35, 40, 45, 50]
    py0 = [0.373, 0.234, 0.187, 0.163, 0.149, 0.14, 0.134, 0.13, 0.127, 0.124]
    py2 = [0.336, 0.183, 0.132, 0.106, 0.089, 0.078, 0.070, 0.063, 0.059, 0.055]
    py4 = [0.385, 0.230, 0.182, 0.159, 0.144, 0.134, 0.125, 0.119, 0.113, 0.108]
    py6 = [0.472, 0.329, 0.284, 0.259, 0.241, 0.226, 0.214, 0.204, 0.195, 0.186]
    pyplot.figure(figsize=(4,2.4))
    p0 = pyplot.plot(px, py0, 'bo-')
    p2 = pyplot.plot(px, py2, 'r^-')
    p4 = pyplot.plot(px, py4, 'ys-')
    p6 = pyplot.plot(px, py6, 'g*-')
    pyplot.xlabel('Number of Epochs', fontsize='large')
    pyplot.ylabel('Average SG Norm', fontsize='large')
    pyplot.legend((p0[0], p2[0], p4[0], p6[0]), 
        (r'$\lambda_r = 0$', r'$\lambda_r = 0.2$', r'$\lambda_r = 0.4$', r'$\lambda_r = 0.6$'), 
        loc=1, prop={'size': 10})   
    pyplot.tight_layout(pad=0)
    pyplot.show()
    
# plot_Tweet()
# plot_Blog()
plot_Youtube()

==> figure/figure_epoch_norm.py <==
import matplotlib.pyplot as pyplot

def plot_Tweet():
    px = [5, 10, 15, 20, 25, 30, 35, 40, 45, 50]
    py0 = [2.256, 3.382, 3.915, 4.28, 4.57, 4.832, 5.062, 5.271, 5.463, 5.641]
    py2 = [1.710, 2.538, 2.844, 2.975, 3.048, 3.095, 3.128, 3.153, 3.172, 3.188]
    py6 = [0.964, 1.221, 1.458, 1.608, 1.699, 1.756, 1.797, 1.826, 1.85, 1.868]
    py1 = [0.680, 0.698, 0.727, 0.759, 0.791, 0.818, 0.842, 0.863, 0.881, 0.898]
    pyplot.figure(figsize=(4,2.4))
    p0 = pyplot.plot(px, py0, 'bo-')
    p2 = pyplot.plot(px, py2, 'r^-')
    p6 = pyplot.plot(px, py6, 'ys-')
    p1 = pyplot.plot(px, py1, 'g*-')
    pyplot.xlabel('Number of Epochs', fontsize='large')
    pyplot.ylabel('Average L2 Norm', fontsize='large')
    pyplot.legend((p0[0], p2[0], p6[0], p1[0]), 
        (r'$\lambda_r = 0$', r'$\lambda_r = 0.2$', r'$\lambda_r = 0.6$', r'$\lambda_r = 1$'), 
        loc=2, prop={'size': 10})
    pyplot.tight_layout(pad=0)
    pyplot.show()

def plot_Blog():
    px = [5, 10, 15, 20, 25, 30, 35, 40, 45, 50]
    py0 = [1.43, 1.978, 2.383, 2.683, 2.930, 3.147, 3.344, 3.526, 3.693, 3.849]
    py2 = [1.131, 1.384, 1.581, 1.704, 1.781, 1.833, 1.870, 1.897, 1.918, 1.935]
    py4 = [0.921, 1.016, 1.113, 1.183, 1.233, 1.271, 1.298, 1.320, 1.337, 1.350]
    py6 = [0.776, 0.805, 0.851, 0.888, 0.916, 0.938, 0.956, 0.971, 0.984, 0.996]
    pyplot.figure(figsize=(4,2.4))
    p0 = pyplot.plot(px, py0, 'bo-')
    p2 = pyplot.plot(px, py2, 'r^-')
    p4 = pyplot.plot(px, py4, 'ys-')
    p6 = pyplot.plot(px, py6, 'g*-')
    pyplot.xlabel('Number of Epochs', fontsize='large')
    pyplot.ylabel('Average L2 Norm', fontsize='large')
    pyplot.legend((p0[0], p2[0], p4[0], p6[0]), 
        (r'$\lambda_r = 0$', r'$\lambda_r = 0.2$', r'$\lambda_r = 0.4$', r'$\lambda_r = 0.6$'), 
        loc=2, prop={'size': 10})
    pyplot.tight_layout(pad=0)
    pyplot.show()
	
def plot_Youtube():
    px = [5, 10, 15, 20, 25, 30, 35, 40, 45, 50]
    py0 = [1.125, 1.321, 1.445, 1.541, 1.624, 1.698, 1.765, 1.829, 1.89, 1.947]
    py2 = [0.847, 0.884, 0.899, 0.909, 0.917, 0.923, 0.928, 0.931, 0.934, 0.936]
    py4 = [0.645, 0.646, 0.653, 0.660, 0.666, 0.671, 0.675, 0.678, 0.681, 0.684]
    py6 = [0.496, 0.496, 0.505, 0.511, 0.517, 0.521, 0.525, 0.529, 0.532, 0.535]
    pyplot.figure(figsize=(4,2.4))
    p0 = pyplot.plot(px, py0, 'bo-')
    p2 = pyplot.plot(px, py2, 'r^-')
    p4 = pyplot.plot(px, py4, 'ys-')
    p6 = pyplot.plot(px, py6, 'g*-')
    pyplot.xlabel('Number of Epochs', fontsize='large')
    pyplot.ylabel('Average L2 Norm', fontsize='large')
    pyplot.legend((p0[0], p2[0], p4[0], p6[0]), 
        (r'$\lambda_r = 0$', r'$\lambda_r = 0.2$', r'$\lambda_r = 0.4$', r'$\lambda_r = 0.6$'), 
        loc=2, prop={'size': 10})
    pyplot.tight_layout(pad=0)
    pyplot.show()	
    
# plot_Tweet()
# plot_Blog()
plot_Youtube()

==> figure/figure_lr_ap.py <==
import matplotlib.pyplot as pyplot

def plot_Tweet():
    px = [0.5, 1, 1.5, 2, 2.5, 3, 3.5, 4, 4.5, 5, 5.5, 6, 6.5, 7]
    py_train = [0.933, 0.936, 0.935, 0.932, 0.929, 0.926, 0.922, 0.918, 0.911,
                0.904, 0.893, 0.876, 0.856, 0.835]
    py_test = [0.619, 0.676, 0.709, 0.725, 0.736, 0.743, 0.748, 0.750, 0.751,
               0.751, 0.749, 0.743, 0.733, 0.722]
    pyplot.figure(figsize=(4,2.4))
    p_train = pyplot.plot(px, py_train, 'bo-')
    p_test = pyplot.plot(px, py_test, 'r^-')
    pyplot.xlabel(r'Regularization Coefficient', fontsize='large')
    pyplot.ylabel('Average Precision', fontsize='large')
    pyplot.legend((p_train[0], p_test[0]),
        ('Training', 'Testing'),
        loc=2, prop={'size': 10})
    pyplot.tight_layout(pad=0)
    pyplot.show()

def plot_Blog():
    px = [0.5, 1, 1.5, 2, 2.5, 3, 3.5, 4, 4.5, 5, 5.5, 6, 6.5, 7]
    py_train = [0.974, 0.975, 0.973, 0.971, 0.968, 0.963, 0.957, 0.946, 0.934,
                0.925, 0.916, 0.911, 0.909, 0.907]
    py_test = [0.772, 0.822, 0.844, 0.855, 0.860, 0.857, 0.856, 0.849, 0.842,
               0.838, 0.832, 0.828, 0.826, 0.826]
    pyplot.figure(figsize=(4,2.4))
    p_train = pyplot.plot(px, py_train, 'bo-')
    p_test = pyplot.plot(px, py_test, 'r^-')
    pyplot.xlabel(r'Regularization Coefficient', fontsize='large')
    pyplot.ylabel('Average Precision', fontsize='large')
    pyplot.legend((p_train[0], p_test[0]),
        ('Training', 'Testing'),
        loc=2, prop={'size': 10})
    pyplot.tight_layout(pad=0)
    pyplot.show()

def plot_Youtube():
    px = [0.5, 1, 1.5, 2, 2.5, 3, 3.5, 4, 4.5, 5, 5.5, 6, 6.5, 7]
    py_train = [0.998, 0.998, 0.997, 0.996, 0.994, 0.992, 0.988, 0.983, 0.977,
                0.972, 0.968, 0.963, 0.959, 0.956]
    py_test = [0.857, 0.872, 0.885, 0.892, 0.897, 0.897, 0.895, 0.889, 0.884,
               0.878, 0.874, 0.870, 0.865, 0.862]
    pyplot.figure(figsize=(4,2.4))
    p_train = pyplot.plot(px, py_train, 'bo-')
    p_test = pyplot.plot(px, py_test, 'r^-')
    pyplot.xlabel(r'Regularization Coefficient', fontsize='large')
    pyplot.ylabel('Average Precision', fontsize='large')
    pyplot.legend((p_train[0], p_test[0]),
        ('Training', 'Testing'),
        loc=2, prop={'size': 10})
    pyplot.tight_layout(pad=0)
    pyplot.show()

# plot_Tweet()
# plot_Blog()
plot_Youtube()
